Practical Algorithms for Finding Extremal Sets

The minimal sets within a collection of sets are defined as the ones which do not have a proper subset within the collection, and the maximal sets are the ones which do not have a proper superset within the collection. Identifying extremal sets is a fundamental problem with a wide-range of applications in SAT solvers, data-mining and social network analysis. In this paper, we present two novel improvements of the high-quality extremal set identification algorithm, \textit{AMS-Lex}, described by Bayardo and Panda. The first technique uses memoization to improve the execution time of the single-threaded variant of the AMS-Lex, whilst our second improvement uses parallel programming methods. In a subset of the presented experiments our memoized algorithm executes more than $400$ times faster than the highly efficient publicly available implementation of AMS-Lex. Moreover, we show that our modified algorithm's speedup is not bounded above by a constant and that it increases as the length of the common prefixes in successive input \textit{itemsets} increases. We provide experimental results using both real-world and synthetic data sets, and show our multi-threaded variant algorithm out-performing AMS-Lex by $3$ to $6$ times. We find that on synthetic input datasets when executed using $16$ CPU cores of a $32$-core machine, our multi-threaded program executes about as fast as the state of the art parallel GPU-based program using an NVIDIA GTX 580 graphics processing unit.

==> Graphs/plot.sh <==
#!/bin/bash

gnu_plot()
{
	pushd $1
	echo $1
	gnuplot < GNU.plot
	popd 
}

gnu_plot "Range/100000/M"
gnu_plot "Range/500000/M"
gnu_plot "Range/1000000/M"

gnu_plot "Runtime/100000/M"
gnu_plot "Runtime/500000/M"
gnu_plot "Runtime/1000000/M"

gnu_plot "Runtime/1000000/MT_4"
gnu_plot "Runtime/1000000/MT_8"
gnu_plot "Runtime/1000000/MT_16"
gnu_plot "Runtime/1000000/MT_32"

gnu_plot "Result_Count/100000"
gnu_plot "Result_Count/500000"
gnu_plot "Result_Count/1000000"
